Distributed Hypothesis Testing: Cooperation and Concurrent Detection

A single-sensor two-detectors system is considered where the sensor communicates with both detectors and Detector 1 communicates with Detector 2, all over noise-free rate-limited links. The sensor and both detectors observe discrete memoryless source sequences whose joint probability mass function depends on a binary hypothesis. The goal at each detector is to guess the binary hypothesis in a way that, for increasing observation lengths, the probability of error under one of the hypotheses decays to zero with largest possible exponential decay, whereas the probability of error under the other hypothesis can decay to zero arbitrarily slow. For the setting with zero-rate communication on both links, we exactly characterize the set of possible exponents and the gain brought up by cooperation, in function of the number of bits that are sent over the two links. Notice that, for this setting, tradeoffs between the exponents achieved at the two detectors arise only in few particular cases. In all other cases, each detector achieves the same performance as if it were the only detector in the system. For the setting with positive communication rates from the sensor to the detectors, we characterize the set of all possible exponents in a special case of testing against independence. In this case the cooperation link allows Detector~2 to increase its Type-II error exponent by an amount that is equal to the exponent attained at Detector 1. We also provide a general inner bound on the set of achievable error exponents. For most cases it shows a tradeoff between the two exponents.

==> old2new.sh <==
#1
cat $1 |sed -e "s/Han_Nomura_18/HN18/g"|sed -e "s/han_hypothesis_1987/H87/g"|sed -e "s/ahlswede_csiszar_1986/AC86/g"|sed -e "s/katz2016collaborative/KPD16/g"|sed -e "s/gamal_network_2011/GY11/g"|sed -e "s/csiszar2011information/C11/g"|sed -e "s/cover_elements_2006/CT06/g"|sed -e "s/gacs1973common/G73/g"|sed -e "s/ahlswede1975source/A75/g"|sed -e "s/heegard1985rate/HB85/g"|sed -e "s/wigger2016testing/WT16/g"|sed -e "s/xiang2012interactive/XK12/g"|sed -e "s/shalaby1992multiterminal/SP92/g"|sed -e "s/rahman2012optimality/RW12/g"|sed -e "s/shimokawa/SHA94/g"|sed -e "s/roy/TCG11/g"|sed -e "s/zhao2015distributed/ZL15/g"|
sed -e "s/isit2018/EWZ18/g"|sed -e "s/zhao2014distributed/ZL14/g"|sed -e "s/liao2017hypothesis/LSCV17/g"|sed -e "s/longversion/EWZ18A/g"|
sed -e "s/Simulation/EWZ18B/g"|sed -e "s/sadaf_BC/SWW17/g"|sed -e "s/sadaf_cascade/SWT17/g"|sed -e "s/Han_Kobayashi/HK89/g"

